First evidence of direct CP violation in charmless two-body decays of Bs mesons

Using a data sample corresponding to an integrated luminosity of 0.35 $\mathrm{fb}^{-1}$ collected by LHCb in 2011, we report the first evidence of CP violation in the decays of $B^0_s$ mesons to $K^\pm \pi^\mp$ pairs, $A_{CP}(B^0_s \rightarrow K \pi)=0.27 \pm 0.08\,\mathrm{(stat)} \pm 0.02\,\mathrm{(syst)}$, with a significance of 3.3$\sigma$. Furthermore, we report the first observation of CP violation in $B^0$ decays at a hadron collider, $A_{CP}(B^0 \rightarrow K\pi)=-0.088 \pm 0.011\,\mathrm{(stat)} \pm 0.008\,\mathrm{(syst)}$, with a significance exceeding 6$\sigma$.

==> make.sh <==
#! /bin/sh

MAIN=$1

rm $MAIN.aux
rm $MAIN.bbl
rm $MAIN.blg
rm $MAIN.log
rm $MAIN.pdf
rm $MAIN"Notes.bib"

pdflatex $MAIN && pdflatex $MAIN && bibtex $MAIN && bibtex $MAIN && pdflatex $MAIN && pdflatex $MAIN

